Complexity of Retrograde and Helpmate Chess Problems: Even Cooperative Chess is Hard

We prove PSPACE-completeness of two classic types of Chess problems when generalized to n-by-n boards. A "retrograde" problem asks whether it is possible for a position to be reached from a natural starting position, i.e., whether the position is "valid" or "legal" or "reachable". Most real-world retrograde Chess problems ask for the last few moves of such a sequence; we analyze the decision question which gets at the existence of an exponentially long move sequence. A "helpmate" problem asks whether it is possible for a player to become checkmated by any sequence of moves from a given position. A helpmate problem is essentially a cooperative form of Chess, where both players work together to cause a particular player to win; it also arises in regular Chess games, where a player who runs out of time (flags) loses only if they could ever possibly be checkmated from the current position (i.e., the helpmate problem has a solution). Our PSPACE-hardness reductions are from a variant of a puzzle game called Subway Shuffle.

==> figures/anim.js <==
// Generated by CoffeeScript 2.1.0
(function() {
  var animateStep, animateSteps, currentStep, extractBG, scale, stepDuration;

  scale = 45;

  currentStep = 0;

  stepDuration = 1000; // ms

  extractBG = function() {
    var bg, bgCopy, i, j, len, len1, ref, ref1, results, symbol, use;
    ref = document.querySelectorAll('symbol g.bg');
    results = [];
    for (i = 0, len = ref.length; i < len; i++) {
      bg = ref[i];
      symbol = bg;
      while (symbol.tagName !== 'symbol') {
        symbol = symbol.parentNode;
      }
      ref1 = document.querySelectorAll('use');
      for (j = 0, len1 = ref1.length; j < len1; j++) {
        use = ref1[j];
        if (`\#${symbol.id}` !== use.getAttribute('xlink:href')) {
          continue;
        }
        bgCopy = bg.cloneNode(true);
        bgCopy.setAttribute('transform', `translate(${use.getAttribute('x')} ${use.getAttribute('y')})`);
        use.parentNode.insertBefore(bgCopy, use);
      }
      results.push(bg.remove());
    }
    return results;
  };

  animateStep = function(step, after) {
    var object, render, start;
    start = null;
    object = document.querySelector(`use[x='${step[0] * scale}'][y='${step[1] * scale}']`);
    return window.requestAnimationFrame(render = function(time) {
      var frac;
      if (start == null) {
        start = time;
      }
      frac = Math.max(0, Math.min(1, (time - start) / stepDuration));
      object.setAttribute('x', ((1 - frac) * step[0] + frac * step[2]) * scale);
      object.setAttribute('y', ((1 - frac) * step[1] + frac * step[3]) * scale);
      if (frac !== 1) {
        return window.requestAnimationFrame(render);
      } else {
        return after();
      }
    });
  };

  animateSteps = function() {
    if (currentStep >= steps.length) {
      return;
    }
    return animateStep(steps[currentStep++], animateSteps);
  };

  extractBG();

  animateSteps();

}).call(this);


==> figures/b.py <==
import sys
from glob import glob
for filename in glob("*.asc"):
    print(filename)
    f = open(filename)
    a = f.read()
    f.close()
    f = open(filename,'w',newline="\n")
    f.write('\n'.join([''.join(y or " " for y in x.split("\t")) for x in a.split('\n')]))
    f.close()

